Mass loss rate of accretion disk in FRADO

We have developed the 2.5D version of the basic physically motivated 1D model of Czerny & Hryniewicz (2011), i.e. Failed Radiatively Accelerated Dusty Outflow (FRADO) model. This model is based on the idea that radiation pressure acting on dust is responsible for the formation of the low ionized part of the Broad Line Region (BLR). Such radiation pressure is strong enough to form a fast outflow from the disk surface in the inner part of low ionized BLR. The outflow properties depend on the basic physical parameters, like black hole mass, Eddington ratio and gas metallicity. We here aim at estimating the disk mass loss rate due to this process, and comparing the results with outflows detected in Broad Absorption Line (BAL) quasars.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

